Some comments on "On the generating function for intervals in Young's lattice" by Azam and Richmond

Azam and Richmond arXiv:2107.09149 obtained a recursion for the generating function of \(P_\lambda(y)\), itself a generating function enumerating by length partitions in the lower ideal \([0,\lambda]\) in the Young lattice. We show that this recursion can be extended to a multi-graded version. This is done by interpreting the original problem as enumerating plane partitions with two rows. We can then use the well-developed theory of lattice points in polyhedral cones to determine some properties of the generating function. We also relate Azam and Richmond's result to those obtained by Andrews and Paule using MacMahons Omega-operator.

==> anc/comment-azam-richmond.org <==
#+title: Some comments on a paper by Azam and Richmond
#+author: Jan Snellman\thanks{Department of Mathematics, Linköping University, Sweden; jan.snellman@liu.se}
#+EMAIL: jan.snellman@liu.se
#+date: 2025-02-25


#+PROPERTY: header-args:sage  :session *prob_polytope-sage* :exports results :results drawer :noweb yes
#+PROPERTY: HEADER-ARGS+ :eval never-export :dir "~/Repositories/jts-forskning/projekt/partition_ranked_interval"
#+STARTUP:  content noinlineimages num hidedrawers hideblocks
#+OPTIONS:  toc:nil num:6 H:6 ^:t date:nil

:BIBLIOGRAPHY-options:
#+BIBlIOGRAPHY: "some_comments_Azam_Richmond.bib"
#+cite_export: biblatex backend=bibtex,style=numeric


:END:

:LATEX-OPTIONS:
#+latex_class: koma-article
#+latex_class_options: [captions=tableheading,a4paper, 11pt]

#+LATEX_HEADER: \usepackage{breqn}
#+LATEX_HEADER: \usepackage{hyperref}
#+LATEX_HEADER: \usepackage{amsthm}
#+LATEX_HEADER: \usepackage{amssymb}
#+LATEX_HEADER: \theoremstyle{plain}
#+LATEX_HEADER: \newtheorem{theorem}{Theorem}
#+LATEX_HEADER: \newtheorem{lemma}[theorem]{Lemma}
#+LATEX_HEADER: \newtheorem{remark}[theorem]{Remark}
#+LATEX_HEADER: \newtheorem{corollary}[theorem]{Corollary}
#+LATEX_HEADER: \newtheorem{proposition}[theorem]{Proposition}
#+LATEX_HEADER: \newtheorem{question}{Question}

#+LATEX_HEADER: \newcommand{\vek}[1]{{\mathbf{#1}}}
#+LATEX_HEADER: \newcommand{\Q}{\mathbf{Q}}
#+LATEX_HEADER: \newcommand{\ZZ}{\mathbb{Z}}
#+LATEX_HEADER: \newcommand{\NN}{\mathbb{N}}
#+LATEX_HEADER: \newcommand{\Reals}{\mathbb{R}}
#+LATEX_HEADER: \newcommand{\TQ}{\tilde{Q}}
#+LATEX_HEADER: \newcommand{\ones}{\mathbf{1}}
#+LATEX_HEADER: \newcommand{\zeroes}{\mathbf{0}}
:END:


#+BEGIN_abstract
The rational recursion obtained by Azam and Richmond in
[cite:@azam_generating_2023] for generating functions of
\(P_\lambda(y)\), itself a generating function enumerating by length partitions
in the lower ideal \([0,\lambda]\) in the Young lattice, can be easily extended
to a multi-graded version. We demonstrate this and point out the relation to
enumerating plane partitions with two rows. By means of this simple observation,
we can relate Azam and Richmond's result to those obtained by Andrews and Paule
in [cite:@andrews_macmahons_2007] using MacMahons
\(\Omega\)-operator.
#+END_abstract


* Introduction

In [cite:@azam_generating_2023] Azam and Richmond studied the
rank-generating function

\[P_\lambda(y) = \sum_{\mu \in [0,\lambda]} y^{|\mu|}\]

of the lower order ideal \([0,\lambda]\) in the Young lattice. They obtained a
rational recursion for

\[Q_k(\vek{x},y) = \sum_{\lambda \in \Lambda(k)} P_\lambda(y) \vek{x}^{\lambda}\]

where \(\Lambda(k)\) denotes the set of partitions with length \(k\). They
concluded that \(Q_k\) is a rational function, with denominator

\[
D_k(x_1,\dots,x_k,y) =
\prod_{m=1}^k \prod_{j=0}^m (1-y^j \prod_{\ell=1}^m x_\ell).
\]

These results were used to establish asymptotics for the average cardinality of
lower order ideals \([0,\lambda]\) of partitions \(\lambda\) of rank \(n\).



* Multigradings, pairs of partitions, and plane partitions with two rows
** The generating functions \(Q_k\) and \(\TQ_k\)
Let us define

\[Q_k(\vek{x},\vek{y}) =
\sum_{\emptyset \le \mu \le \lambda \in
\Lambda(k)} \vek{y}^\mu \vek{x}^{\lambda}.
\]

Then specializing \(y_1=y_2= \cdots= y_k = y\) we get back the previous
\(Q_k(\vek{x},y)\). However, the multigraded version can be interpreted as the
generating function of plane partitions with at most two rows, where the top row,
representing \(\lambda\), has \(\lambda_k >0\).
Introducing

\[\TQ_k(\vek{x},\vek{y}) =
\sum_{\emptyset \le \mu \le \lambda \in \Lambda(\le k)}
\vek{y}^\mu \vek{x}^{\lambda}\]

where \(\Lambda(\le k)\) denotes partitions with length at most \(k\),
we have that

\[\TQ_k =\sum_{j=0}^k Q_k\]

and that

\[Q_k = \TQ_k - \TQ_{k-1}.\]

** Cones, hyperplanes, and polytopes
The generating function \(\TQ_k\) enumerates plane partitions
contained in a 2-by-\(k\) box. Explicitly, the inequalities that
the integer vectors \((\lambda,\mu) \in \ZZ^k \times \ZZ^k\) has to
satisfy are as follows:

\begin{align}
\lambda_i - \lambda_j & \ge 0 \qquad \forall i < j \\
\mu_i - \mu_j & \ge 0 \qquad \forall i < j \\
\lambda_i - \mu_i & \ge 0 \qquad \forall i  \\
\lambda_i & \ge 0 \qquad \forall i \\
\mu_i & \ge 0 \qquad \forall i
\end{align}

We let \(C=C_k \subset \Reals^k \times \Reals^k\)
denote the rational pointed polyhedral cone cut out in affine space by the
above inequalities, and let \(A_k\)
be its "integer transform", that is to say, the affine monoid
\(C_k \cap (\ZZ^k \times \ZZ^k)\).


# #+BEGIN_remark :wrap export latex
# When using generating functions to count lattice points inside this cone, we
# will let \((a_1,\dots,a_k,b_1,\dots,b_k) \in \Reals^k \times \Reals^k\) be the
# exponent vector of the monomial \(x_1^{a_1} \cdots x_k^{a_k} y_1^{b_1} \cdots
# y_k^{b_k} = \vek{x}^{a}\vek{y}^b\), but in this subsection we use \(x\) and
# \(y\) for the coordinate functions.
# #+END_remark

*** The case \(k=2\)
For instance, when \(k=2\), the plane partitions in a \(2 \times 2\)-box
are
\begin{displaymath}
  \begin{pmatrix}
    \lambda_1 & \lambda_2 \\
    \mu_1 & \mu_2
  \end{pmatrix}
\qquad
\lambda_1 \ge \lambda_2 \ge \mu_2 \ge 0, \, \lambda_1 \ge \mu_1 \ge \mu_2 \ge 0.
\end{displaymath}

The corresponding integer transform is \(\TQ_2(x_1,x_2,y_1,y_2)\);
to get the plane partitions enumerated by \(Q_2((x_1,x_2,y_1,y_2)\)
we add the extra iequality \(\lambda_2 >0\).
The resulting polyhedron has \(C_2\) as its recession cone.

The cone
\(C_2 \subset \Reals^2 \times \Reals^2\) has 5 extremal rays.
We can calculate these using
[cite:@sagemath; @normaliz].
#+begin_src sage :session :exports results :results table :noweb yes :cache yes
<<pp_cone>>
C = plane_partitions_box_cone(2,2)
[(i,vector(r)) for (i,r) in  enumerate(C.rays())]
#+end_src
#+NAME: tab:cone2rays
#+CAPTION: Generating rays of plane partitions inside a 2 by 2 box
#+RESULTS:
| 0 | (1, 0, 0, 0) |
| 1 | (1, 0, 1, 0) |
| 2 | (1, 1, 0, 0) |
| 3 | (1, 1, 1, 0) |
| 4 | (1, 1, 1, 1) |






*** General \(k\)
For a general \(k\),
we note that all extremal rays of \(C=C_k\) intersect the affine hyperplane
\[H=\{(\lambda_1,\dots,\lambda_k,\mu_1,\dots,\mu_k)\, : \, \lambda_1=1\}\]
in lattice points. Call the set of these points \(S_k\).
Let \(P=P_k\) be the intersection  \(C \cap H\).
Let \[T_k = P \cap (\ZZ^k \times \ZZ^k).\]
Recall that we introduced the affine monoid
\[A=A_k = C_k \cap (\ZZ^k \times \ZZ^k)\]
whose generating function is \(\TQ_k\).

#+name: hilbert_basis
#+begin_lemma
Let \(C_k\), \(A_k\), \(P_k\), \(S_k\), \(T_k\) be as above. Then
1. The cone \(C\) is the disjoint union
  \[C = \cup_{t \ge 0} tP\]
  of dilations of \(P\).
2. \(S_k = T_k\).
3. Denote the vector of length \(r\) consisting
  of all ones by \(\ones^r\), and the vector of length \(r\) consisting of all
  zeroes by \(\zeroes^r\). Put
  #+name: eqn:Sk
  \begin{equation}
  U_k=\{(\ones^a,\zeroes^b,\ones^c,\zeroes^d) \, : \,
  a+b=c+d=k, a \ge c, a \ge 1\}.
  \end{equation}
  Then \(S_k=T_k = U_k\).
4. The polytope \(P\) is the convex hull of \(S_k\).
5. \(\TQ_k\) is the multigraded Ehrhart series of \(P\).
6. Let \(D_k = \prod_{\vek{r} \in S_k} \left(1-(\vek{x}\vek{y})^{\vek{r}}\right)\).
  Then \(\TQ_k \times D_k\) is a polynomial.
7. \(S_k\) form a Hilbert basis for the affine monoid \(A_k\).
#+end_lemma
#+begin_proof
Let \((\lambda,\mu)\) be a plane partition in \(A_k\). If \((\lambda,\mu)\) is
nonzero, then \(\lambda_1 \ge 1\). Let \((s(\lambda),s(\mu))\) be the support of
the pair; here \(s(\lambda)(i) = 1\) if \(\lambda_i > 0\), and zero otherwise.
Then it is easy to see that \((s(\lambda),s(\mu)) \in U_k\).
Furthermore,

\[(\lambda,\mu) -(s(\lambda),s(\mu)) \in A_k.\]

Thus, every element in \(A_k\) is expressible as a sum of elements in \(U_k\).

Elements in \(T_k\) are irreducible; if the partition \((\ones^a,\zeroes^b)\)
is to written as a sum of elements in \(\NN^k \times \NN^k\), one of the
summands would have to start with a zero --- but this is impossible.

By Gordan's lemma (see for instance [cite:@gubeladze_affine_2009]) we have
that the Hilbert basis of \(A_k\) consists of the irreducible elements in the
monoid. Any element in \((\lambda,\mu) \in A_k\) with \(\lambda_1 > 1\) can be
written as

\[
(\lambda,\mu) = (s(\lambda),s(\mu)) +
\left( (\lambda,\mu) - (s(\lambda),s(\mu)) \right)
\]

and is thus reducible. Hence, the Hilbert basis
consists precisely of \(T_k\), and this set is equal to \(U_k\) and \(S_k\).
#+end_proof

For a simplicial rational cone, the generating function has numerator 1,
and denominator given by the extremal rays. Our cone \(C\) is not simplicial, though;
it has more generators than the embedding dimension \(2k\).
Thus the numerator is some mulitvariate polynomial. However, from general theory
[cite:@gubeladze_affine_2009; @schrijver_theory_2011]
it follows that
#+begin_corollary
The denominator of \(\TQ_k\), and hence of \(Q_k\), is precisely
\(D_k\)
#+end_corollary

Specializing \(y_1=\cdots=y_k = y\) we recover Proposition 15 of
[cite:@azam_generating_2023].
In the multigraded
case there can be no cancellation between the numerator and the denominator of
\(Q_k\), so we can assert that this \(D_k\) is /the/ denominator, not just
divisible by the denominator.

** Calculating \(\TQ_k\) by triangulating \(C_k\)
*** \(k=2\)
Let us consider \(C_2\) again. It lives in \(\Reals^2 \times \Reals^2\) but,
as was shown in Table [[tab:cone2rays]], it
is spanned by 5 extremal rays, hence it is it not simplicial. We can,
however, triangulate it into a union of simplicial cones.
Sagemath + Normaliz
gives a triangulation, shown in Table [[c2-tri]] (rows indicate subsets of rays).


#+begin_src sage :session :exports results :cache yes :results table
C = plane_partitions_box_cone(2,2)
tri = C.triangulate(engine="normaliz")
[list(_) for _ in tri]
#+end_src
#+name:c2-tri
#+caption: Triangulation of \(C_{2}\)
#+RESULTS[10cd125b6a7511609c632172d5cc8f30f6e03bbd]: c2-tri
| 0 | 1 | 2 | 4 |
| 1 | 2 | 3 | 4 |


So \(C=C_2= K_1 \cup K_2\), where \(K_1,K_2\) and \(K_3=K_1 \cap K_2\)
are rational simplicial cones. \(K_3\) is generated by the intersection of
the generating rays of \(K_1\) and of \(K_2\), that is to say, by \(r_1,r_1,r_4\).

#+begin_src sage :session :exports none :cache yes
C1 = Polyhedron(rays= [ra[i] for i in tri[0]], backend="normaliz")
C2 = Polyhedron(rays= [ra[i] for i in tri[1]], backend="normaliz")
C3 = C1.intersection(C2)
C1, C2, C3
C3.rays()
#+end_src

#+RESULTS[7472cd68a56c6b79cec906ebd5d3b3f3cf02a015]:
: (A 4-dimensional polyhedron in QQ^18 defined as the convex hull of 1 vertex and 4 rays,
:  A 4-dimensional polyhedron in QQ^18 defined as the convex hull of 1 vertex and 4 rays,
:  A 3-dimensional polyhedron in QQ^18 defined as the convex hull of 1 vertex and 3 rays)
: (A ray in the direction (1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0),
:  A ray in the direction (1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0),
:  A ray in the direction (1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0))

A rational polyhedral simplicial cone generated by the rays \(\vek{r}\)
will have generating function
\[\frac{1}{\prod_{\vek{r}} (1-(\vek{x}\vek{y})^{\vek{r}}))}.\]

Hence, by inclusion-exclusion,


\begin{multline*}
\frac{N}{(1-(\vek{x}\vek{y})^{r_0})
(1-(\vek{x}\vek{y})^{r_1})
(1-(\vek{x}\vek{y})^{r_2})
(1-(\vek{x}\vek{y})^{r_3})
(1-(\vek{x}\vek{y})^{r_4})}
\\ =
\frac{1}{(1-(\vek{x}\vek{y})^{r_0})
(1-(\vek{x}\vek{y})^{r_1})
(1-(\vek{x}\vek{y})^{r_2})
(1-(\vek{x}\vek{y})^{r_4})}
\\ +
\frac{1}{(1-(\vek{x}\vek{y})^{r_1})
(1-(\vek{x}\vek{y})^{r_2})
(1-(\vek{x}\vek{y})^{r_3})
(1-(\vek{x}\vek{y})^{r_4})}
\\ -
\frac{1}{(1-(\vek{x}\vek{y})^{r_1})
(1-(\vek{x}\vek{y})^{r_2})
(1-(\vek{x}\vek{y})^{r_4})}
\end{multline*}

hence

\[
N = (\vek{x}\vek{y})^{r_3} + (\vek{x}\vek{y})^{r_0} - (\vek{x}\vek{y})^{r_0}(\vek{x}\vek{y})^{r_3},
\]

which evaluates to

#+OPTIONS: tex: verbatim ^:nil
#+name: inclusion-exclusion
#+begin_src sage :session :exports results   :wrap multline* :cache yes
R = PolynomialRing(ZZ, 2, var_array=['x','y'])
vars = list(R.gens())
xvar = vars[0:4:2]
yvar = vars[1:4:2]
# xvar,yvar
r0 = (1-xvar[0])
r1 = (1-xvar[0]*yvar[0])
r2 = (1-xvar[0]*xvar[1])
r3 = (1-xvar[0]*xvar[1]*yvar[0])
r4 = (1-xvar[0]*xvar[1]*yvar[0]*yvar[1])
D2 = r0*r1*r2*r3*r4
C1gf = 1/(r0*r1*r2*r4)
C2gf = 1/(r1*r2*r3*r4)
C3gf = 1/(r1*r2*r4)
Cgf  = C1gf + C2gf - C3gf
Cgfn = Cgf*D2
C1n = C1gf*D2
C2n = C2gf*D2
C3n = C3gf*D2
"(" + latex(C1n) + ") + (" + latex(C2n) + ") - (" + latex(C3n) + ") = " + latex(Cgfn)
#+end_src

#+RESULTS[ec70dae8b96402071fbbe19adaa6151c2f36041a]: inclusion-exclusion
#+begin_multline*
( -x_{0} y_{0} x_{1} + 1 ) + ( -x_{0} + 1 ) - ( x_{0}^{2} y_{0} x_{1} - x_{0} y_{0} x_{1} - x_{0} + 1 ) = -x_{0}^{2} y_{0} x_{1} + 1
#+end_multline*



*** \(k=3\)
**** Plane partitions
For \(k=3\) the
plane partitions  are
\begin{displaymath}
\begin{pmatrix}
\lambda_1 & \lambda_2 & \lambda_3\\
\mu_1 & \mu_2 & \mu_3
\end{pmatrix}
\end{displaymath}
with inequalites ensuring that the entries are non-negative
and non-increasing in rows and columns.
**** Extremal rays
There are now 9 extremal rays, generating the cone \(C=C_3 \subset \Reals^3 \times \Reals^3\).
#+name: Cpp23
#+begin_src sage :session  :exports results :results table :noweb yes :cache yes
<<pp_cone>>
C = plane_partitions_box_cone(2,3)
[(i,vector(r)) for (i,r) in  enumerate(C.rays())]
#+end_src
#+name: cone-2-3-rays
#+caption: Extremal rays of plane partitions with 2 rows and 3 columns
#+RESULTS:
| 0 | (1, 0, 0, 0, 0, 0) |
| 1 | (1, 0, 0, 1, 0, 0) |
| 2 | (1, 1, 0, 0, 0, 0) |
| 3 | (1, 1, 0, 1, 0, 0) |
| 4 | (1, 1, 0, 1, 1, 0) |
| 5 | (1, 1, 1, 0, 0, 0) |
| 6 | (1, 1, 1, 1, 0, 0) |
| 7 | (1, 1, 1, 1, 1, 0) |
| 8 | (1, 1, 1, 1, 1, 1) |


**** Triangulation
A (regular) triangulation of the cone, with rays numbered as in Table [[cone-2-3-rays]], is shown in
Table [[cone-3-2-tri]].
#+begin_src sage :session :exports results :cache yes :noweb yes :results table
<<pp_cone>>
C = plane_partitions_box_cone(2,3)
list(C.triangulate(engine='normaliz'))
#+end_src
#+name: cone-3-2-tri
#+caption: Triangulation of cone of plane partitions with 2 rows and 3 columns, rows are subcones
#+RESULTS[9f29028d35ea11d32ffcf29e523e7f10c11c157b]:
| 0 | 1 | 2 | 4 | 5 | 8 |
| 0 | 1 | 4 | 5 | 7 | 8 |
| 1 | 2 | 3 | 4 | 5 | 8 |
| 1 | 3 | 4 | 5 | 6 | 8 |
| 1 | 4 | 5 | 6 | 7 | 8 |

*** General \(k\)
It is feasible to use inclusion-exclusion to find \(\TQ_3\),
the generating function of the cone \(C_3\).
However, this is not an efficient way of calculating \(\TQ_k\) for general \(k\).
The number of extremal rays of \(C_k\) is, as we shown, equal to one less
the number of plane partitions
inside a \(2 \times k \times 1\) box. From [cite:@macmahon_combinatory_1915], this number
is
\begin{math}
\binom{2+k}{2} -1.
\end{math}
The number of simplicial subcones in the triangulation grows swiftly; it is equal to the
Catalan number:
#+begin_src sage :session :results table :exports results :cache yes
output = [['k','dim(C)','number of rays', 'number of cones in triangulation'],None]
for k in range(2,10):
    C = plane_partitions_box_cone(2,k)
    ra = C.rays_list()
    tri = C.triangulate(engine='normaliz')
    thisrow = [k,2*k,len(ra),len(tri)]
    output.append(thisrow)
output
#+end_src
#+name: cones-in-tri
#+caption: nr  of cones in triangulation of C
#+RESULTS:
| k | dim(C) | nr rays | nr cones in tri |
| 2 |      4 |       5 |               2 |
| 3 |      6 |       9 |               5 |
| 4 |      8 |      14 |              14 |
| 5 |     10 |      20 |              42 |
| 6 |     12 |      27 |             132 |
| 7 |     14 |      35 |             429 |
| 8 |     16 |      44 |            1430 |
| 9 |     18 |      54 |            4862 |













* The rational recursion of Azam and Richmond
** Original version
We state the main result of [cite:@azam_generating_2023]. Recall
that their \(Q_k\) is multi-graded in \(\vek{x}\) but simply-graded in \(y\), so
depends on \(k+1\) variables.
#+name: azam-richmond-mainthm
#+attr_latex: :options [Azam and Richmond Thm 1]
#+begin_theorem
Let \(p_k = x_1 \cdots x_k\), and for a sequence of parameters \(Z=(z_1,\dots,z_{k+1})\), let
\[
Q_k(Z) = Q_k(z_1,\dots,z_k).
\]

- If \(Z=(x_1,\dots,x_k,y)\), then denote \(Q_k=Q_k(Z)\).
- For \(0 < r \le k\), we put \(Z_r = (y^rp_{r+1},x_{r+2},x_{r+3},\dots,x_k,y)\).

Then \(Q_0=1\) and for \(k \ge 1\) we
have
\begin{equation}\label{eq:main-recursion}
(1-p_k)Q_k =
x_kQ_{k-1} +
\sum_{0 \le i < r \le k} \left( \frac{y^{r}p_{k}}{1-y^{r}p_{r}} \right) Q_{{k-r}}(Z_{r}) \cdot Q_{i}
\end{equation}
In particular, \(Q_k\) is a rational function in the variables
\(x_1,\dots,x_k,y\).
#+end_theorem

They go on the prove
#+name: a-r-d
#+attr_latex: :options [Azam and Richmond Proposition 15]
#+begin_proposition
Let \(p_k = x_1 \cdots x_k\), and
\(D_k = D_k(x_1,\dots,x_k,y) = \prod_{m=1}^k \prod_{j=0}^m (1-y^jp_m)\).
Then \(Q_k \cdot D_k\) is a polynomial.
#+end_proposition

As we have seen, this latter results is a straight-forward consequence
of classification of the generating rays of \(C_k\).

The numerators \(N_k\) of \(Q_k = N_k/D_k\) are given below, for \(k=1,2\).
We show the multigraded case; the \(y\)-simplygraded case, (as studied by Azam and Richmond)
can be recovered by setting the different \(y_i\)'s to \(y\).

#+name: qky
#+begin_src sage :session :exports none :var k=1
load("young_pairs.py")
latex(Yspecialize(Q(k).numerator()))
#+end_src
#+name: qk
#+begin_src sage :session :exports none :var k=1
load("young_pairs.py")
latex(Q(k)*Dk(k))
#+end_src


\(k=1\):
#+CALL: qk(k=1) :wrap math
#+RESULTS:
#+begin_math
-x_{1}^{2} y_{1} + x_{1} y_{1} + x_{1}
#+end_math
.

\(k=2\):
#+CALL: qk(k=2) :wrap dmath*
#+RESULTS:
#+begin_dmath*
x_{1}^{3} y_{1}^{2} x_{2}^{3} y_{2} - x_{1}^{2} y_{1}^{2} x_{2}^{2} y_{2} - x_{1}^{2} y_{1} x_{2}^{2} y_{2} - x_{1}^{2} y_{1} x_{2}^{2} - x_{1}^{2} y_{1} x_{2} + x_{1} y_{1} x_{2} y_{2} + x_{1} y_{1} x_{2} + x_{1} x_{2}
#+end_dmath*

\(k=3\):
#+CALL: qk(k=3) :wrap dmath*
#+RESULTS:
#+begin_dmath*
x_{1}^{6} y_{1}^{4} x_{2}^{5} y_{2}^{2} x_{3}^{4} y_{3} - x_{1}^{5} y_{1}^{4} x_{2}^{4} y_{2}^{2} x_{3}^{3} y_{3} - x_{1}^{5} y_{1}^{3} x_{2}^{4} y_{2}^{2} x_{3}^{3} y_{3} - x_{1}^{4} y_{1}^{3} x_{2}^{4} y_{2}^{2} x_{3}^{4} y_{3} - x_{1}^{5} y_{1}^{3} x_{2}^{4} y_{2} x_{3}^{3} y_{3} - x_{1}^{5} y_{1}^{3} x_{2}^{4} y_{2} x_{3}^{3} - x_{1}^{5} y_{1}^{3} x_{2}^{4} y_{2} x_{3}^{2} + x_{1}^{4} y_{1}^{3} x_{2}^{3} y_{2}^{2} x_{3}^{2} y_{3} + x_{1}^{3} y_{1}^{3} x_{2}^{3} y_{2}^{2} x_{3}^{3} y_{3} + x_{1}^{4} y_{1}^{3} x_{2}^{3} y_{2} x_{3}^{2} y_{3} + x_{1}^{3} y_{1}^{2} x_{2}^{3} y_{2}^{2} x_{3}^{3} y_{3} + x_{1}^{4} y_{1}^{3} x_{2}^{3} y_{2} x_{3}^{2} + x_{1}^{4} y_{1}^{2} x_{2}^{3} y_{2} x_{3}^{2} y_{3} + x_{1}^{3} y_{1}^{2} x_{2}^{3} y_{2} x_{3}^{3} y_{3} + x_{1}^{4} y_{1}^{2} x_{2}^{3} y_{2} x_{3}^{2} + x_{1}^{3} y_{1}^{2} x_{2}^{3} y_{2} x_{3}^{3} + x_{1}^{4} y_{1}^{2} x_{2}^{3} x_{3}^{2} + x_{1}^{3} y_{1}^{2} x_{2}^{3} y_{2} x_{3}^{2} - x_{1}^{2} y_{1}^{2} x_{2}^{2} y_{2}^{2} x_{3}^{2} y_{3} + x_{1}^{3} y_{1}^{2} x_{2}^{3} y_{2} x_{3} - x_{1}^{3} y_{1}^{2} x_{2}^{2} y_{2} x_{3} y_{3} - x_{1}^{2} y_{1}^{2} x_{2}^{2} y_{2} x_{3}^{2} y_{3} - x_{1}^{2} y_{1}^{2} x_{2}^{2} y_{2} x_{3}^{2} - x_{1}^{2} y_{1} x_{2}^{2} y_{2} x_{3}^{2} y_{3} - x_{1}^{2} y_{1}^{2} x_{2}^{2} y_{2} x_{3} - x_{1}^{2} y_{1} x_{2}^{2} y_{2} x_{3}^{2} - x_{1}^{2} y_{1} x_{2}^{2} y_{2} x_{3} - x_{1}^{2} y_{1} x_{2}^{2} x_{3}^{2} - x_{1}^{2} y_{1} x_{2}^{2} x_{3} + x_{1} y_{1} x_{2} y_{2} x_{3} y_{3} - x_{1}^{2} y_{1} x_{2} x_{3} + x_{1} y_{1} x_{2} y_{2} x_{3} + x_{1} y_{1} x_{2} x_{3} + x_{1} x_{2} x_{3}
#+end_dmath*

** Multigraded version
We come to the main purpose of this note: the rational recursion of \(Q_k\) works
multigradedly!

#+name: cor-main
#+begin_corollary
For \(i,r,k \ge 0\), define
- \(Q_k=Q_k(\vek{x},\vek{y})\)
- \(p_r = x_1 \cdots x_r\)
- \(q_r = y_1 \cdots y_r\)
- \(\hat{Z}_{r,k} = (p_{r+1}q_{r},x_{r+2},\dots,x_k,y_{r+1},\dots,y_k)\)
- \(R_{i,r,k} = \frac{p_kq_r}{(1-p_k)(1-p_rq_r)}Q_i Q_{k-r}(\hat{Z}_{r,k}) \)

Then \(Q_0=1\) and for \(k>0\)
#+name: eqn:mg
\begin{equation}
Q_k = \frac{x_k Q_{k-1}}{1-p_k} +
\sum_{0 \le i < r \le k} R_{i,r,k}
\end{equation}
#+end_corollary

#+attr_latex: :options [Proof (sketch)]
#+begin_proof
The difference to the original theorem is that \(Q_k=Q_k(\vek{x},\vek{y})\)
is a function of \(2k\) variables whereas \(\Q_k(\vek{x},y)\) is a function of
\(k+1\). Furthermore, the substitution in \(Q_{k-r}\) is
refined to
\[
Q_{k-r}(x_1\cdots x_{r+1} \cdot y_1 \cdots y_r,
x_{r+2},\dots,x_k,y_{r+1},\dots,y_k)
\]
rather than
\[
Q_{k-r}(x_1 \cdots x_{r+1} \cdot y^{r},x_{r+2},\dots,x_k,y).
\]
The variuos lemmas and propositions in Section 2 of
[cite:@azam_generating_2023]
that prove the recursion are based on bijections, and can be modified so to
work multigradedly. Specifically:

- Replace
  \(P_\lambda(y) = \sum_{\mu \in [\emptyset, \lambda]}y^{|\mu|}\)
  with
  \(P_{\lambda}(\vek{y}) = \sum_{\mu \in [\emptyset,\lambda]} \vek{y}^{\mu}\)
- Replace
  \(P_{\mu,\lambda}(y) = \sum_{\nu \in [\mu,\lambda]} y^{|\nu|}\)
  with
  \(P_{\mu,\lambda}(\vek{y}) = \sum_{\nu \in [\mu,\lambda]} \vek{y}^{\nu}\)
- Replace
  \[Q_{k,m}(\vek{x},y) =
  \sum_{\lambda \in \Lambda(k,m)} P_{\lambda}(y) \vek{x}^\lambda
  \]
  with
  \[
  Q_{k,m}(\vek{x},\vek{y}) =
  \sum_{\lambda \in \Lambda(k,m)} P_{\lambda}(\vek{y}) \vek{x}^\lambda
  \]
- Proposition 12: Replace \(y^k\) with \(y_1 \cdots y_k\).
- Proposition 14: Also replace
  \[
   Q_{k-r,m-1}(y^rp_{r+1},x_{r+2},\dots,x_k,y)
   \text{ with }
   Q_{k-r,m-1}(q_rp_{r+1},x_{r+2},\dots,x_k,y_{r+1},\dots,y_k)
  \]
- Lemma 13, Theorem 1: Do the above replacements.
#+end_proof


* Relation to prior work by Andrews and Paule and MacMahon
** Geometric interpretation of the rational recursion
The rational recursion above yields an efficient way of calculating
\(Q_{\ell}\), and hence \(\TQ_{\ell}\). Explicitly,
\begin{align*}\label{eq:TQrec}
  \TQ_{\ell}
  & = \sum_{k=0}^{\ell} Q_{k} \\
  & = \sum_{k=0}^{\ell} \left(
    \frac{x_{k} Q_{k-1}}{1-p_{k}} +
    \sum_{0 \le i < r \le k} R_{i,r,k} \right) \\
  & = \sum_{k=0}^{\ell} \left(
    \frac{x_{k} Q_{k-1}}{1-p_{k}} +
    \sum_{0 \le i < r \le k}
    \frac{p_kq_r}{(1-p_k)(1-p_rq_r)}Q_i Q_{k-r}(\hat{Z}_{r,k})
    \right) 
\end{align*}
This is a description how to slice up the affine monoid \(A_{\ell}\)
into disjoint pieces; \(Q_k\) enumerates lattice points in
\(C \cap H^+\), \(C\) being the polyhedral cone, and \(H+\) the open
halfspace \(\lambda_k > 0\).
The term \(Q_{k-1} \frac{x_k}{1-p_k}\) enumerates lattice points
in the translation of the projection of \(C\) in a certain direction,
et cetera.
It is not a triangulation of
\(C\) into subcones, nor is it a "disjoint decomposition" as
is computed by Normaliz; it is much more complicated.

** Generating functions for plane partitions in a box using the Omega operator
In a series of papers, out of all which we will refer to
[cite:@andrews_macmahons_2007], Andrews and Paule
revisits MacMahon's method of partition analysis. They define
\[
p_{m,n}(X) = \sum_{a_{i,j} \in P_{m,n}}
x_{1,1}^{a_{1,1}} \cdots x_{m,n}^{a_{m,n}}
\]
where \(P_{m,n}\) consists of all \(m \times n\) matrices \((a_{i,j})\)
over non-negative integers \(a_{i,j}\) such that
\(a_{i,j} \ge a_{i,j+1}\) and \(a_{i,j} \ge a_{i+1,j}\). Putting \(m=2\), we
get our objects of interest.

They then (pages 650-651) illustrate MacMahon's method using his \(\Omega\)
operator by calculating \(p_{2,2}(X)\). This is of course the same as
\(\TQ_2\).

We replicate their calculations using the Omega package (written by Daniel Krenn) in Sagemath.
We could also have used the mathematica package [cite:@andrews_macmahons_2001]
by Andrews et al,  or the Maple package [cite:@zeilberger_lindiophantustxt_2001].
by Doron Zeilberger.
#+begin_src sage :session :exports both
L.<mu11,mu12,l11,l21,x11,x12,x21,x22> = LaurentPolynomialRing(ZZ)
p22setup = [1-x11*l11*mu11, 1-x21*l21/mu11, 1-x12*mu12/l11, 1-x22/(l21*mu12)]
p22 = MacMahonOmega(l21,
                    MacMahonOmega(l11,
                                  MacMahonOmega(mu12,
                                                MacMahonOmega(mu11, 1, p22setup))))
[(t[0],t[1]) for t in p22]
#+end_src

#+RESULTS:
: [(-x11^2*x12*x21 + 1, 1),
:  (-x11 + 1, -1),
:  (-x11*x12 + 1, -1),
:  (-x11*x12*x21*x22 + 1, -1),
:  (-x11*x21 + 1, -1),
:  (-x11*x12*x21 + 1, -1)]

We recognize the numerator and denominator of \(\Q_2\), with renamed variables.

The most interesting part, for us,
in [cite:@andrews_macmahons_2007],
is their Lemma 2.3, which provides a recursion for plane partitions in an
\(m \times n\) box. Specialising to \(m=2\) we get

#+attr_latex: :options [Andrews and Paule Lemma 2.3]
#+begin_corollary
\begin{multline}\label{eq:APrec}
p_{2,n+1}
\begin{pmatrix}
  x_{{1,1}} & \cdots & x_{1,n} & x_{1,n+1} \\
  x_{{2,1}} & \cdots & x_{2,n} & x_{2,n+1}
\end{pmatrix}
=
\left(
1 - x_{{1,n+1}}x_{{2,n+1}} \prod_{{1 \le i \le 2, 1 \le j \le n}} x_{i,j}
\right)^{{-1}}
\\
\times
\Omega_{\ge} \quad p_{{2,n}}
\begin{pmatrix}
  x_{{1,1}} & \cdots & x_{1,n-1} & \lambda_{0}x_{1,n} \\
  x_{{2,1}} & \cdots & x_{2,n-1} & \lambda_{1}x_{2,n}
\end{pmatrix}
\\
\times
\frac{1}{(1-\frac{x_{1,n+1}}{\lambda_{0}}) (1-\frac{x_{1,n+1}x_{{2,n+1}}}{\lambda_{0}\lambda_{1}}) }
\end{multline}
#+end_corollary

Without going into details regarding the \(\Omega\) operator, we will mention that
it operates of formal Laurent polynomials and transforms the expression under
its purvey so that the "spurious" \(\lambda\) variables
(not related to partitions, we are using Andrews' and Paule's notations here)
gets eliminated, and what is left is the desired generating function.

#+begin_question
Is there a relation between the "rational recursion" ([[eqn:mg]])
and Andrews' and Paule's Lemma 2.3?
#+end_question


* References
#+PRINT_BIBLIOGRAPHY:




* Sagemath code :noexport:


#+name: pp_cone
#+begin_src sage :tangle pp_cone.sage :exports none :eval never-exports
def plane_partitions_box_inequalities(n_rows=2,n_cols=2):
    """
    Return a list of inequalities defining plane partitions contained
    in a box with n_rows rows and n_cols columns.
    These inequalities are
    - All entries are non-negative integers
    - (i,j) >= (k,l)  implies a[i,j] >= a[k,l]
    - The matrix entries are converted to a list by reading row-by-row
    They are represented as a list w, and the inequality is x.w >= 0
    """

    def pos_in_list(i,j,n_rows,n_cols):
        if (i >= n_rows) or (j >= n_cols):
            return "out of bounds"
        else:
            return i*n_cols + j

    N = n_rows*n_cols

    row_ieqs = []
    for i in range(n_rows):
        for j in range(n_cols-1):
            ie = zero_vector(N)
            ie[pos_in_list(i,j,n_rows,n_cols)] = 1
            ie[pos_in_list(i,j+1,n_rows,n_cols)] = -1
            row_ieqs.append(ie)

    col_ieqs = []
    for j in range(n_cols):
        for i in range(n_rows-1):
            ie = zero_vector(N)
            ie[pos_in_list(i,j,n_rows,n_cols)] = 1
            ie[pos_in_list(i+1,j,n_rows,n_cols)] = -1
            col_ieqs.append(ie)

    ie = zero_vector(N)
    ie[N-1] = 1
    pp_ieqs = row_ieqs + col_ieqs + [ie]
    return pp_ieqs

def plane_partitions_box_cone(n_rows=2,n_cols=2,backend="normaliz"):
    """
    Return a rational pointed polyhedral cone C in R^N
    N = n_rows * n_cols
    The lattice points in C correspond to plane partitions
    in a box with n_rows rows and n_cols columns
    """

    ieqs = plane_partitions_box_inequalities(n_rows=n_rows, n_cols=n_cols)

    # For a polyhedron, each inequality w.x >= a is encoded
    # as (a,w)
    new_ieqs = [[0] + list(_) for _ in ieqs]
    C = Polyhedron(ieqs=new_ieqs,backend=backend)
    return C

#+end_src


==> anc/part_plot.sage <==
# level = 4
# mintop = Partition([2,1])
# elements = [b for n in range(level) for b in Partitions(n) if mintop.contains(b)]
# ord = lambda x,y: y.contains(x)
# Y = Poset((elements,ord), facade=True)
# H = Y.hasse_diagram()

MinP = PlanePartition([[2,1],[2,1]])
Q_contrib = [u for u in PlanePartitions([2,2,2]) if len(u)>0 and u[0]==MinP[0]]
my_plots = [u.plot() for u in Q_contrib]
my_ga = graphics_array(my_plots,nrows=2)


==> anc/pp_cone.sage <==
def plane_partitions_box_inequalities(n_rows=2,n_cols=2):
    """
    Return a list of inequalities defining plane partitions contained
    in a box with n_rows rows and n_cols columns.
    These inequalities are
    - All entries are non-negative integers
    - (i,j) >= (k,l)  implies a[i,j] >= a[k,l]
    - The matrix entries are converted to a list by reading row-by-row
    They are represented as a list w, and the inequality is x.w >= 0
    """

    def pos_in_list(i,j,n_rows,n_cols):
        if (i >= n_rows) or (j >= n_cols):
            return "out of bounds"
        else:
            return i*n_cols + j

    N = n_rows*n_cols

    row_ieqs = []
    for i in range(n_rows):
        for j in range(n_cols-1):
            ie = zero_vector(N)
            ie[pos_in_list(i,j,n_rows,n_cols)] = 1
            ie[pos_in_list(i,j+1,n_rows,n_cols)] = -1
            row_ieqs.append(ie)

    col_ieqs = []
    for j in range(n_cols):
        for i in range(n_rows-1):
            ie = zero_vector(N)
            ie[pos_in_list(i,j,n_rows,n_cols)] = 1
            ie[pos_in_list(i+1,j,n_rows,n_cols)] = -1
            col_ieqs.append(ie)

    ie = zero_vector(N)
    ie[N-1] = 1
    pp_ieqs = row_ieqs + col_ieqs + [ie]
    return pp_ieqs

def plane_partitions_box_cone(n_rows=2,n_cols=2,backend="normaliz"):
    """
    Return a rational pointed polyhedral cone C in R^N
    N = n_rows * n_cols
    The lattice points in C correspond to plane partitions
    in a box with n_rows rows and n_cols columns
    """

    ieqs = plane_partitions_box_inequalities(n_rows=n_rows, n_cols=n_cols)

    # For a polyhedron, each inequality w.x >= a is encoded
    # as (a,w)
    new_ieqs = [[0] + list(_) for _ in ieqs]
    C = Polyhedron(ieqs=new_ieqs,backend=backend)
    return C


==> anc/rat_rec.sage <==
# rat_rec.sage
# Implements a multigraded version of the "rational recursion" for Q_k
# as described in
# "Some comments on a paper by Azam and Richmond" by Snellman.
# The paper commented on is
#
# "On the Generating Function for Intervals in Young's Lattice"
# by Azam and Richmond
#
#

import functools


# This block defines some global variabels:
# maxn : maximum n needed, n is length of partitions
# 2*n is dimension of rational polyhedral cone that we
# calculate the generating function (integer transform) of.
#
# There is probably very little penalty to setting this to something
# large.
#
# R: polynomial ring in 2*maxn variables. Computations occur in here or
# (implicitly coerced) in the field of fractions of R
# vars: all variables, somewhat peculiar order, not used in the code below
# Rather we use
# xvar: x variables, including xvar[0] for specialisation
# yvar: x variables, including xvar[0] for specialisation


maxn = 15
R = PolynomialRing(ZZ, maxn, var_array=['x','y'])
vars = list(R.gens())
xvar = vars[0:2*maxn:2]
yvar = vars[1:2*maxn:2]


# p_n, q_n, D_k as in the article; D_k is the denominator of Q_k
# n,k must be <= maxn
# Warning: Dk calculates fast but printing it out is slow

def p(n):
    return prod([xvar[j+1] for j in range(n)])

def q(n):
    return prod([yvar[j+1] for j in range(n)])

def Dk(k):
    return prod((1- p(j)*q(i)) for i in range(k+1) for j in range(k+1) if i <=j and i+j >0)


# Q_k as in the article. Results are cached for imporved performance,
# helps a lot since recursive procedure.
# On my computer, Q(4) calculates instantly (about 2 µs )
# whereas Q(5) takes about a second, and Q(6) does not finish


@functools.cache
def Q(k):
    """
    Generating function of plane partitions inside 2 times k box
    xvar[1] ... xvar[k] enumerates top row lambda
    yvar[1] .. yvar[k] enumerates bottom row mu
    mu may be empty but must have lambda[1] >= 1
    Result is an (unfactored) rational function.
    Subexpressions computed in TN(k) and Rirk(i,r,k)
    correspond to the terms of the rational recursion.
    Zrk(r,k) facilitates the variable substitutions
    """
    if (k == 0):
        return 1
    else:
        TN1 = TN(k)
        M = [(i,r) for i in range(k+1) for r in range(k+1) if i < r]
        C = add(Rirk(i,r,k) for (i,r) in M)
        return TN1 + C


def TN(k):
    """
    First term in recursion for Q(k)
    """
    if (k==0):
        return 0
    else:
        return((xvar[k]*Q(k-1))/(1-p(k)))


def Zrk(r,k):
    """
    Variable substitutions needed for  Q_{k-r}(Z_{r,k})
    """
    m = k-r
    if m == 0:
        return {}
    else:
        c=p(r+1)*q(r)
        subslist = {xvar[1]:c, yvar[1]:yvar[r+1]}
        for j in range(2,m+1):
            subslist[xvar[j]] = xvar[j+r]
            subslist[yvar[j]] = yvar[j+r]

    return subslist

# Not cached since these terms are only calculated once
# when calculating Q_k
def Rirk(i,r,k):
    """
    Term in sums making up second subexpression in recursion
    for Q_k.
    """

    T2 = p(k)*q(r)
    N2 = (1-p(k))*(1-p(r)*q(r))
    Qi = Q(i)
    m = k-r
    Qz = Q(m)
    Qzz = Qz
    if (m > 0):
        Qzz = Qz.substitute(Zrk(r,k))

    OutRirk = (T2/N2)*Qi*Qzz

    return OutRirk



# This generating function is perhaps the most natural one
# to consider, but thanks to Azam-Richmond, Q_k is
# easier to calculate
def Qa(k):
    """
    Generating function for ALL plane partitions inside 2 by k box
    xvar[1] ... xvar[k] enumerates top row lambda
    yvar[1] .. yvar[k] enumerates bottom row mu
    """
    return add(Q(j) for j in range(k+1))




# To directly compare with Azam-Richmond, we should
# specialise to simple grading in y

def Yspecialize(f):
    """
    Specialise all y-variables to y0
    """
    subslist = {yvar[i+1]:yvar[0] for i in range(maxn-1)}
    return f.substitute(subslist)

def Xspecialize(f):
    """
    Specialise all x-variables to y0
    """
    subslist = {xvar[i+1]:xvar[0] for i in range(maxn-1)}
    return f.substitute(subslist)

def Qy(k):
    """
    Q_k as used in Azam-Richmod
    """
    return Yspecialize(Q(k))


==> anc/verification.sage <==
# Checking generating rays of cone Ck
stop=4
load("pp_cone.sage")
for k in range(2,stop+1):
    C = plane_partitions_box_cone(2,k)
    ra = C.rays()
    print(f'|k | {k}|')
    print(f'|ray nr | ray |')
    for (i,r) in enumerate(ra):
        print(f'|{i:02} | {vector(r)} |')
    print()

# Triangulation of Ck
stop=12
load("pp_cone.sage")
output = [['k','dim(C)=2k',  'nr rays', 'binom(2+k,2)-1', 'nr cones in tri', 'Catalan k'],None]
for k in range(2,stop+1):
    C = plane_partitions_box_cone(2,k)
    ra = C.rays_list()
    tri = C.triangulate(engine='normaliz')
    thisrow = [k,2*k,len(ra),binomial(2+k,k)-1, len(tri),catalan_number(k)]
    output.append(thisrow)
output

# Checking multigraded Qa2, all plane partitions in 2 by 2 box
# Printing first theoretical value for numerator, then experimental
# Truncated at one degree obe true degree, otherwise to much output
k=2
cutof=6
start=1
stop=10
load("rat_rec.sage")
load("verify_gf.sage")
Den = Dk(k)
Num = Qa(k)*Den
print(f'Theory: numerator  {Num}\n\n')
print('Verification: numerators obtained for Qtruncated*Denominator')
for N in range(start,stop+1):
    aprox_numerator = truncated_Q(k,N)*Den
    aprox_num_cutof = multi_truncate(aprox_numerator,cutof)
    print(f'{N}: {aprox_num_cutof} \n')

# Checking multigraded Qa3, all plane partitions in 2 by 3 box
# Printing first theoretical value for numerator, then experimental
# Truncated at one degree obe true degree, otherwise to much output
k=3
cutof=16
start=16
stop=18
load("rat_rec.sage")
load("verify_gf.sage")
Den = Dk(k)
Num = Qa(k)*Den
print(f'Theory: numerator  {Num}\n\n')
print('Verification: numerators obtained for Qtruncated*Denominator')
for N in range(start,stop+1):
    aprox_numerator = truncated_Q(k,N)*Den
    aprox_num_cutof = multi_truncate(aprox_numerator,cutof)
    print(f'{N}: {aprox_num_cutof} \n')

print("Verification done.\n")


==> anc/verification_test.org <==
#+title: Verification Test of implementation of multigraded rational recurrence
#+author: Jan Snellman
#+PROPERTY: header-args:sage  :session *Sage* :exports both :cache no :tangle "verification.sage"
:LATEX-OPTIONS:
#+latex_class: koma-article
#+latex_class_options: [captions=tableheading,a4paper, 10pt]

#+LATEX_HEADER: \newcommand{\vek}[1]{\overline{\mathbf{#1}}}
#+LATEX_HEADER: \newcommand{\Q}{\mathbf{Q}}
#+LATEX_HEADER: \newcommand{\ZZ}{\mathbb{Z}}
#+LATEX_HEADER: \newcommand{\NN}{\mathbb{N}}
#+LATEX_HEADER: \newcommand{\Reals}{\mathbb{R}}
#+LATEX_HEADER: \newcommand{\TQ}{\tilde{Q}}
#+LATEX_HEADER: \newcommand{\ones}{\mathbf{1}}
#+LATEX_HEADER: \newcommand{\zeroes}{\mathbf{0}}
:END:


* Checking the cone \(C_k\)
- We represent \(C_k\) as plane partitions inside a \(2 \times k\) rectangle.
- We assert that the extremal rays of \(C_k\) are given by the non-zero
  plane partitions inside a \(2 \times k \times 1\) box
- Let's check!

#+begin_src sage :results  table
# Checking generating rays of cone Ck
stop=4
load("pp_cone.sage")
for k in range(2,stop+1):
    C = plane_partitions_box_cone(2,k)
    ra = C.rays()
    print(f'|k | {k}|')
    print(f'|ray nr | ray |')
    for (i,r) in enumerate(ra):
        print(f'|{i:02} | {vector(r)} |')
    print()
#+end_src

#+RESULTS:
#+begin_example
|k | 2|
|ray nr | ray |
|00 | (1, 0, 0, 0) |
|01 | (1, 0, 1, 0) |
|02 | (1, 1, 0, 0) |
|03 | (1, 1, 1, 0) |
|04 | (1, 1, 1, 1) |

|k | 3|
|ray nr | ray |
|00 | (1, 0, 0, 0, 0, 0) |
|01 | (1, 0, 0, 1, 0, 0) |
|02 | (1, 1, 0, 0, 0, 0) |
|03 | (1, 1, 0, 1, 0, 0) |
|04 | (1, 1, 0, 1, 1, 0) |
|05 | (1, 1, 1, 0, 0, 0) |
|06 | (1, 1, 1, 1, 0, 0) |
|07 | (1, 1, 1, 1, 1, 0) |
|08 | (1, 1, 1, 1, 1, 1) |

|k | 4|
|ray nr | ray |
|00 | (1, 0, 0, 0, 0, 0, 0, 0) |
|01 | (1, 0, 0, 0, 1, 0, 0, 0) |
|02 | (1, 1, 0, 0, 0, 0, 0, 0) |
|03 | (1, 1, 0, 0, 1, 0, 0, 0) |
|04 | (1, 1, 0, 0, 1, 1, 0, 0) |
|05 | (1, 1, 1, 0, 0, 0, 0, 0) |
|06 | (1, 1, 1, 0, 1, 0, 0, 0) |
|07 | (1, 1, 1, 0, 1, 1, 0, 0) |
|08 | (1, 1, 1, 0, 1, 1, 1, 0) |
|09 | (1, 1, 1, 1, 0, 0, 0, 0) |
|10 | (1, 1, 1, 1, 1, 0, 0, 0) |
|11 | (1, 1, 1, 1, 1, 1, 0, 0) |
|12 | (1, 1, 1, 1, 1, 1, 1, 0) |
|13 | (1, 1, 1, 1, 1, 1, 1, 1) |
#+end_example

** Triangulation of the cone \(C_k\) into simplicial subcones

We repeat the table in the article, but calclulate a bit further

#+begin_src sage  :results table
# Triangulation of Ck
stop=12
load("pp_cone.sage")
output = [['k','dim(C)=2k',  'nr rays', 'binom(2+k,2)-1', 'nr cones in tri', 'Catalan k'],None]
for k in range(2,stop+1):
    C = plane_partitions_box_cone(2,k)
    ra = C.rays_list()
    tri = C.triangulate(engine='normaliz')
    thisrow = [k,2*k,len(ra),binomial(2+k,k)-1, len(tri),catalan_number(k)]
    output.append(thisrow)
output
#+end_src

#+RESULTS:
|  k | dim(C)=2k | nr rays | binom(2+k,2)-1 | nr cones in tri | Catalan k |
|  2 |         4 |       5 |              5 |               2 |         2 |
|  3 |         6 |       9 |              9 |               5 |         5 |
|  4 |         8 |      14 |             14 |              14 |        14 |
|  5 |        10 |      20 |             20 |              42 |        42 |
|  6 |        12 |      27 |             27 |             132 |       132 |
|  7 |        14 |      35 |             35 |             429 |       429 |
|  8 |        16 |      44 |             44 |            1430 |      1430 |
|  9 |        18 |      54 |             54 |            4862 |      4862 |
| 10 |        20 |      65 |             65 |           16796 |     16796 |
| 11 |        22 |      77 |             77 |           58786 |     58786 |
| 12 |        24 |      90 |             90 |          208012 |    208012 |


* Checking \(\TQ_k\)

** Calculating \(\TQ_k\) up to a degree limit, first version.
Our first version of this test-code works by first forming the poset of partitions
of length \(\le k\), then creating the interval-poset on that; elements therein are pairs
of partitions, just what we seek.

*** Checking \(\TQ_2\)
We form \(\TQ_2\) up to degree \(N\), multiply by the denominator
\(D_2\), truncate the result at degree 6 (2 more than the actual degree of the numerator)
and compare with the numerator of \(\TQ_2\) as calculated by our rational
recursion.

#+name: check_Qa
#+begin_src sage  :results output
# Checking multigraded Qa2, all plane partitions in 2 by 2 box
# Printing first theoretical value for numerator, then experimental
# Truncated at one degree obe true degree, otherwise to much output
k=2
cutof=6
start=1
stop=10
load("rat_rec.sage")
load("verify_gf.sage")
Den = Dk(k)
Num = Qa(k)*Den
print(f'Theory: numerator  {Num}\n\n')
print('Verification: numerators obtained for Qtruncated*Denominator')
for N in range(start,stop+1):
    aprox_numerator = truncated_Q(k,N)*Den
    aprox_num_cutof = multi_truncate(aprox_numerator,cutof)
    print(f'{N}: {aprox_num_cutof} \n')
#+end_src

#+RESULTS: check_Qa
#+begin_example
Theory: numerator  -x1^2*y1*x2 + 1


Verification: numerators obtained for Qtruncated*Denominator
1: -x1^3*y1^2*x2 - x1^3*y1*x2^2 + x1^2*y1^2*x2*y2 + x1^2*y1*x2^2*y2 - x1^3*y1*x2 + x1^2*y1^2*x2 + x1^2*y1*x2^2 + x1^2*y1*x2*y2 + 2*x1^2*y1*x2 - x1*y1*x2*y2 + x1^2*y1 + x1^2*x2 - x1*y1*x2 - x1*y1 - x1*x2 - x1 + 1

2: -x1^4*y1*x2 + 2*x1^3*y1^2*x2 + x1^3*y1*x2*y2 + x1^2*y1*x2^2*y2 + x1^3*y1^2 + 2*x1^3*y1*x2 + x1^2*y1*x2^2 + x1^3*y1 - x1^2*y1^2 + x1^3*x2 - x1*y1*x2*y2 - x1^2*y1 - x1*y1*x2 - x1^2 - x1*x2 + 1

3: x1^4*y1^2 - x1^3*y1^3 + 2*x1^4*y1*x2 + x1^3*y1^2*x2 + 3*x1^3*y1*x2^2 - x1^2*y1^2*x2^2 - x1^2*y1^2*x2*y2 - x1^2*y1*x2^2*y2 + x1^4*y1 - x1^3*y1^2 + x1^4*x2 + x1^3*y1*x2 - x1^2*y1^2*x2 + x1^3*x2^2 - x1^2*y1*x2^2 - x1^2*y1*x2*y2 - x1^3*y1 - 2*x1^2*y1*x2 - x1^2*x2^2 - x1^3 - x1^2*x2 + 1

4: x1^5*y1 - x1^4*y1^2 + x1^5*x2 + x1^4*y1*x2 - x1^3*y1^2*x2 + x1^4*x2^2 + x1^3*y1*x2^2 - x1^2*y1^2*x2^2 - x1^3*y1*x2*y2 - x1^2*y1*x2^2*y2 - x1^4*y1 - x1^3*y1*x2 - x1^2*y1*x2^2 - x1^4 - x1^3*x2 - x1^2*y1*x2 - x1^2*x2^2 + 1

5: -x1^5*y1 - x1^4*y1*x2 - x1^3*y1*x2^2 - x1^3*x2^3 - x1^5 - x1^4*x2 - x1^3*x2^2 - x1^2*y1*x2 + 1

6: -x1^6 - x1^5*x2 - x1^4*x2^2 - x1^3*x2^3 - x1^2*y1*x2 + 1

7: -x1^2*y1*x2 + 1

8: -x1^2*y1*x2 + 1

9: -x1^2*y1*x2 + 1

10: -x1^2*y1*x2 + 1
#+end_example


*** Checking \(\TQ_3\)
We perform the same test for \(\TQ_3\).

#+begin_src sage  :results output
# Checking multigraded Qa3, all plane partitions in 2 by 3 box
# Printing first theoretical value for numerator, then experimental
# Truncated at one degree obe true degree, otherwise to much output
k=3
cutof=16
start=16
stop=18
load("rat_rec.sage")
load("verify_gf.sage")
Den = Dk(k)
Num = Qa(k)*Den
print(f'Theory: numerator  {Num}\n\n')
print('Verification: numerators obtained for Qtruncated*Denominator')
for N in range(start,stop+1):
    aprox_numerator = truncated_Q(k,N)*Den
    aprox_num_cutof = multi_truncate(aprox_numerator,cutof)
    print(f'{N}: {aprox_num_cutof} \n')

print("Verification done.\n")
#+end_src

#+RESULTS:
: Theory: numerator  -x1^5*y1^3*x2^4*y2*x3^2 + x1^3*y1^2*x2^3*y2*x3^2 + x1^3*y1^2*x2^3*y2*x3 + x1^3*y1^2*x2^2*y2*x3 + x1^3*y1^2*x2^2*x3 - x1^2*y1^2*x2^2*y2*x3 + x1^3*y1*x2^2*x3 - x1^2*y1*x2^2*y2*x3 - x1^2*y1*x2^2*x3 - x1^2*y1*x2*x3 - x1^2*y1*x2 + 1
:
:
: Verification: numerators obtained for Qtruncated*Denominator
: 16: -x1^16 - x1^15*x2 - x1^14*x2^2 - x1^13*x2^3 - x1^12*x2^4 - x1^11*x2^5 - x1^10*x2^6 - x1^9*x2^7 - x1^8*x2^8 - x1^14*x2*x3 - x1^13*x2^2*x3 - x1^12*x2^3*x3 - x1^11*x2^4*x3 - x1^10*x2^5*x3 - x1^9*x2^6*x3 - x1^8*x2^7*x3 - x1^12*x2^2*x3^2 - x1^11*x2^3*x3^2 - x1^10*x2^4*x3^2 - x1^9*x2^5*x3^2 - x1^8*x2^6*x3^2 - x1^7*x2^7*x3^2 - x1^10*x2^3*x3^3 - x1^9*x2^4*x3^3 - x1^8*x2^5*x3^3 - x1^7*x2^6*x3^3 - x1^8*x2^4*x3^4 - x1^7*x2^5*x3^4 - x1^6*x2^6*x3^4 - x1^6*x2^5*x3^5 - x1^5*y1^3*x2^4*y2*x3^2 + x1^3*y1^2*x2^3*y2*x3^2 + x1^3*y1^2*x2^3*y2*x3 + x1^3*y1^2*x2^2*y2*x3 + x1^3*y1^2*x2^2*x3 - x1^2*y1^2*x2^2*y2*x3 + x1^3*y1*x2^2*x3 - x1^2*y1*x2^2*y2*x3 - x1^2*y1*x2^2*x3 - x1^2*y1*x2*x3 - x1^2*y1*x2 + 1
:
: 17: -x1^5*y1^3*x2^4*y2*x3^2 + x1^3*y1^2*x2^3*y2*x3^2 + x1^3*y1^2*x2^3*y2*x3 + x1^3*y1^2*x2^2*y2*x3 + x1^3*y1^2*x2^2*x3 - x1^2*y1^2*x2^2*y2*x3 + x1^3*y1*x2^2*x3 - x1^2*y1*x2^2*y2*x3 - x1^2*y1*x2^2*x3 - x1^2*y1*x2*x3 - x1^2*y1*x2 + 1
:
: 18: -x1^5*y1^3*x2^4*y2*x3^2 + x1^3*y1^2*x2^3*y2*x3^2 + x1^3*y1^2*x2^3*y2*x3 + x1^3*y1^2*x2^2*y2*x3 + x1^3*y1^2*x2^2*x3 - x1^2*y1^2*x2^2*y2*x3 + x1^3*y1*x2^2*x3 - x1^2*y1*x2^2*y2*x3 - x1^2*y1*x2^2*x3 - x1^2*y1*x2*x3 - x1^2*y1*x2 + 1


==> anc/verification_test.tex <==
% Created 2024-01-08 Mon 11:04
% Intended LaTeX compiler: pdflatex
\documentclass[captions=tableheading,a4paper, 10pt]{scrartcl}
\usepackage[utf8]{inputenc}
\usepackage[T1]{fontenc}
\usepackage{graphicx}
\usepackage{longtable}
\usepackage{wrapfig}
\usepackage{rotating}
\usepackage[normalem]{ulem}
\usepackage{amsmath}
\usepackage{amssymb}
\usepackage{capt-of}
\usepackage{hyperref}
\newcommand{\vek}[1]{\overline{\mathbf{#1}}}
\newcommand{\Q}{\mathbf{Q}}
\newcommand{\ZZ}{\mathbb{Z}}
\newcommand{\NN}{\mathbb{N}}
\newcommand{\Reals}{\mathbb{R}}
\newcommand{\TQ}{\tilde{Q}}
\newcommand{\ones}{\mathbf{1}}
\newcommand{\zeroes}{\mathbf{0}}
\author{Jan Snellman}
\date{\today}
\title{Verification Test of implementation of multigraded rational recurrence}
\hypersetup{
 pdfauthor={Jan Snellman},
 pdftitle={Verification Test of implementation of multigraded rational recurrence},
 pdfkeywords={},
 pdfsubject={},
 pdfcreator={Emacs 29.1 (Org mode 9.7)}, 
 pdflang={English}}
\usepackage{biblatex}

\begin{document}

\maketitle
\tableofcontents


\section{Checking the cone \(C_k\)}
\label{sec:org8e38533}
\begin{itemize}
\item We represent \(C_k\) as plane partitions inside a \(2 \times k\) rectangle.
\item We assert that the extremal rays of \(C_k\) are given by the non-zero
plane partitions inside a \(2 \times k \times 1\) box
\item Let's check!
\end{itemize}

\begin{verbatim}
# Checking generating rays of cone Ck
stop=4
load("pp_cone.sage")
for k in range(2,stop+1):
    C = plane_partitions_box_cone(2,k)
    ra = C.rays()
    print(f'|k | {k}|')
    print(f'|ray nr | ray |')
    for (i,r) in enumerate(ra):
        print(f'|{i:02} | {vector(r)} |')
    print()
\end{verbatim}

\begin{verbatim}
|k | 2|
|ray nr | ray |
|00 | (1, 0, 0, 0) |
|01 | (1, 0, 1, 0) |
|02 | (1, 1, 0, 0) |
|03 | (1, 1, 1, 0) |
|04 | (1, 1, 1, 1) |

|k | 3|
|ray nr | ray |
|00 | (1, 0, 0, 0, 0, 0) |
|01 | (1, 0, 0, 1, 0, 0) |
|02 | (1, 1, 0, 0, 0, 0) |
|03 | (1, 1, 0, 1, 0, 0) |
|04 | (1, 1, 0, 1, 1, 0) |
|05 | (1, 1, 1, 0, 0, 0) |
|06 | (1, 1, 1, 1, 0, 0) |
|07 | (1, 1, 1, 1, 1, 0) |
|08 | (1, 1, 1, 1, 1, 1) |

|k | 4|
|ray nr | ray |
|00 | (1, 0, 0, 0, 0, 0, 0, 0) |
|01 | (1, 0, 0, 0, 1, 0, 0, 0) |
|02 | (1, 1, 0, 0, 0, 0, 0, 0) |
|03 | (1, 1, 0, 0, 1, 0, 0, 0) |
|04 | (1, 1, 0, 0, 1, 1, 0, 0) |
|05 | (1, 1, 1, 0, 0, 0, 0, 0) |
|06 | (1, 1, 1, 0, 1, 0, 0, 0) |
|07 | (1, 1, 1, 0, 1, 1, 0, 0) |
|08 | (1, 1, 1, 0, 1, 1, 1, 0) |
|09 | (1, 1, 1, 1, 0, 0, 0, 0) |
|10 | (1, 1, 1, 1, 1, 0, 0, 0) |
|11 | (1, 1, 1, 1, 1, 1, 0, 0) |
|12 | (1, 1, 1, 1, 1, 1, 1, 0) |
|13 | (1, 1, 1, 1, 1, 1, 1, 1) |
\end{verbatim}
\subsection{Triangulation of the cone \(C_k\) into simplicial subcones}
\label{sec:org2ca865a}

We repeat the table in the article, but calclulate a bit further

\begin{verbatim}
# Triangulation of Ck
stop=12
load("pp_cone.sage")
output = [['k','dim(C)=2k',  'nr rays', 'binom(2+k,2)-1', 'nr cones in tri', 'Catalan k'],None]
for k in range(2,stop+1):
    C = plane_partitions_box_cone(2,k)
    ra = C.rays_list()
    tri = C.triangulate(engine='normaliz')
    thisrow = [k,2*k,len(ra),binomial(2+k,k)-1, len(tri),catalan_number(k)]
    output.append(thisrow)
output
\end{verbatim}

\begin{center}
\begin{tabular}{rrrrrr}
k & dim(C)=2k & nr rays & binom(2+k,2)-1 & nr cones in tri & Catalan k\\[0pt]
2 & 4 & 5 & 5 & 2 & 2\\[0pt]
3 & 6 & 9 & 9 & 5 & 5\\[0pt]
4 & 8 & 14 & 14 & 14 & 14\\[0pt]
5 & 10 & 20 & 20 & 42 & 42\\[0pt]
6 & 12 & 27 & 27 & 132 & 132\\[0pt]
7 & 14 & 35 & 35 & 429 & 429\\[0pt]
8 & 16 & 44 & 44 & 1430 & 1430\\[0pt]
9 & 18 & 54 & 54 & 4862 & 4862\\[0pt]
10 & 20 & 65 & 65 & 16796 & 16796\\[0pt]
11 & 22 & 77 & 77 & 58786 & 58786\\[0pt]
12 & 24 & 90 & 90 & 208012 & 208012\\[0pt]
\end{tabular}
\end{center}
\section{Checking \(\TQ_k\)}
\label{sec:org4a957fd}

\subsection{Calculating \(\TQ_k\) up to a degree limit, first version.}
\label{sec:orgf9c2af1}
Our first version of this test-code works by first forming the poset of partitions
of length \(\le k\), then creating the interval-poset on that; elements therein are pairs
of partitions, just what we seek.
\subsubsection{Checking \(\TQ_2\)}
\label{sec:orgbd27b00}
We form \(\TQ_2\) up to degree \(N\), multiply by the denominator
\(D_2\), truncate the result at degree 6 (2 more than the actual degree of the numerator)
and compare with the numerator of \(\TQ_2\) as calculated by our rational
recursion.

\begin{verbatim}
# Checking multigraded Qa2, all plane partitions in 2 by 2 box
# Printing first theoretical value for numerator, then experimental
# Truncated at one degree obe true degree, otherwise to much output
k=2
cutof=6
start=1
stop=10
load("rat_rec.sage")
load("verify_gf.sage")
Den = Dk(k)
Num = Qa(k)*Den
print(f'Theory: numerator  {Num}\n\n')
print('Verification: numerators obtained for Qtruncated*Denominator')
for N in range(start,stop+1):
    aprox_numerator = truncated_Q(k,N)*Den
    aprox_num_cutof = multi_truncate(aprox_numerator,cutof)
    print(f'{N}: {aprox_num_cutof} \n')
\end{verbatim}

\begin{verbatim}
Theory: numerator  -x1^2*y1*x2 + 1


Verification: numerators obtained for Qtruncated*Denominator
1: -x1^3*y1^2*x2 - x1^3*y1*x2^2 + x1^2*y1^2*x2*y2 + x1^2*y1*x2^2*y2 - x1^3*y1*x2 + x1^2*y1^2*x2 + x1^2*y1*x2^2 + x1^2*y1*x2*y2 + 2*x1^2*y1*x2 - x1*y1*x2*y2 + x1^2*y1 + x1^2*x2 - x1*y1*x2 - x1*y1 - x1*x2 - x1 + 1 

2: -x1^4*y1*x2 + 2*x1^3*y1^2*x2 + x1^3*y1*x2*y2 + x1^2*y1*x2^2*y2 + x1^3*y1^2 + 2*x1^3*y1*x2 + x1^2*y1*x2^2 + x1^3*y1 - x1^2*y1^2 + x1^3*x2 - x1*y1*x2*y2 - x1^2*y1 - x1*y1*x2 - x1^2 - x1*x2 + 1 

3: x1^4*y1^2 - x1^3*y1^3 + 2*x1^4*y1*x2 + x1^3*y1^2*x2 + 3*x1^3*y1*x2^2 - x1^2*y1^2*x2^2 - x1^2*y1^2*x2*y2 - x1^2*y1*x2^2*y2 + x1^4*y1 - x1^3*y1^2 + x1^4*x2 + x1^3*y1*x2 - x1^2*y1^2*x2 + x1^3*x2^2 - x1^2*y1*x2^2 - x1^2*y1*x2*y2 - x1^3*y1 - 2*x1^2*y1*x2 - x1^2*x2^2 - x1^3 - x1^2*x2 + 1 

4: x1^5*y1 - x1^4*y1^2 + x1^5*x2 + x1^4*y1*x2 - x1^3*y1^2*x2 + x1^4*x2^2 + x1^3*y1*x2^2 - x1^2*y1^2*x2^2 - x1^3*y1*x2*y2 - x1^2*y1*x2^2*y2 - x1^4*y1 - x1^3*y1*x2 - x1^2*y1*x2^2 - x1^4 - x1^3*x2 - x1^2*y1*x2 - x1^2*x2^2 + 1 

5: -x1^5*y1 - x1^4*y1*x2 - x1^3*y1*x2^2 - x1^3*x2^3 - x1^5 - x1^4*x2 - x1^3*x2^2 - x1^2*y1*x2 + 1 

6: -x1^6 - x1^5*x2 - x1^4*x2^2 - x1^3*x2^3 - x1^2*y1*x2 + 1 

7: -x1^2*y1*x2 + 1 

8: -x1^2*y1*x2 + 1 

9: -x1^2*y1*x2 + 1 

10: -x1^2*y1*x2 + 1 
\end{verbatim}
\subsubsection{Checking \(\TQ_3\)}
\label{sec:orgae54d87}
We perform the same test for \(\TQ_3\).

\begin{verbatim}
# Checking multigraded Qa3, all plane partitions in 2 by 3 box
# Printing first theoretical value for numerator, then experimental
# Truncated at one degree obe true degree, otherwise to much output
k=3
cutof=16
start=16
stop=18
load("rat_rec.sage")
load("verify_gf.sage")
Den = Dk(k)
Num = Qa(k)*Den
print(f'Theory: numerator  {Num}\n\n')
print('Verification: numerators obtained for Qtruncated*Denominator')
for N in range(start,stop+1):
    aprox_numerator = truncated_Q(k,N)*Den
    aprox_num_cutof = multi_truncate(aprox_numerator,cutof)
    print(f'{N}: {aprox_num_cutof} \n')

print("Verification done.\n")
\end{verbatim}

\begin{verbatim}
Theory: numerator  -x1^5*y1^3*x2^4*y2*x3^2 + x1^3*y1^2*x2^3*y2*x3^2 + x1^3*y1^2*x2^3*y2*x3 + x1^3*y1^2*x2^2*y2*x3 + x1^3*y1^2*x2^2*x3 - x1^2*y1^2*x2^2*y2*x3 + x1^3*y1*x2^2*x3 - x1^2*y1*x2^2*y2*x3 - x1^2*y1*x2^2*x3 - x1^2*y1*x2*x3 - x1^2*y1*x2 + 1


Verification: numerators obtained for Qtruncated*Denominator
16: -x1^16 - x1^15*x2 - x1^14*x2^2 - x1^13*x2^3 - x1^12*x2^4 - x1^11*x2^5 - x1^10*x2^6 - x1^9*x2^7 - x1^8*x2^8 - x1^14*x2*x3 - x1^13*x2^2*x3 - x1^12*x2^3*x3 - x1^11*x2^4*x3 - x1^10*x2^5*x3 - x1^9*x2^6*x3 - x1^8*x2^7*x3 - x1^12*x2^2*x3^2 - x1^11*x2^3*x3^2 - x1^10*x2^4*x3^2 - x1^9*x2^5*x3^2 - x1^8*x2^6*x3^2 - x1^7*x2^7*x3^2 - x1^10*x2^3*x3^3 - x1^9*x2^4*x3^3 - x1^8*x2^5*x3^3 - x1^7*x2^6*x3^3 - x1^8*x2^4*x3^4 - x1^7*x2^5*x3^4 - x1^6*x2^6*x3^4 - x1^6*x2^5*x3^5 - x1^5*y1^3*x2^4*y2*x3^2 + x1^3*y1^2*x2^3*y2*x3^2 + x1^3*y1^2*x2^3*y2*x3 + x1^3*y1^2*x2^2*y2*x3 + x1^3*y1^2*x2^2*x3 - x1^2*y1^2*x2^2*y2*x3 + x1^3*y1*x2^2*x3 - x1^2*y1*x2^2*y2*x3 - x1^2*y1*x2^2*x3 - x1^2*y1*x2*x3 - x1^2*y1*x2 + 1 

17: -x1^5*y1^3*x2^4*y2*x3^2 + x1^3*y1^2*x2^3*y2*x3^2 + x1^3*y1^2*x2^3*y2*x3 + x1^3*y1^2*x2^2*y2*x3 + x1^3*y1^2*x2^2*x3 - x1^2*y1^2*x2^2*y2*x3 + x1^3*y1*x2^2*x3 - x1^2*y1*x2^2*y2*x3 - x1^2*y1*x2^2*x3 - x1^2*y1*x2*x3 - x1^2*y1*x2 + 1 

18: -x1^5*y1^3*x2^4*y2*x3^2 + x1^3*y1^2*x2^3*y2*x3^2 + x1^3*y1^2*x2^3*y2*x3 + x1^3*y1^2*x2^2*y2*x3 + x1^3*y1^2*x2^2*x3 - x1^2*y1^2*x2^2*y2*x3 + x1^3*y1*x2^2*x3 - x1^2*y1*x2^2*y2*x3 - x1^2*y1*x2^2*x3 - x1^2*y1*x2*x3 - x1^2*y1*x2 + 1 

Verification done.
\end{verbatim}
\end{document}


==> anc/verify_gf.sage <==


## Routines for generating true Gf up to degree bound
def rr_Ln(n,N):
    return flatten([Partitions(k,max_length=n).list() for k in range(0,N)])

def rr_Yn(n,N):
    elements = rr_Ln(n,N)
    ord = lambda x,y: y.contains(x)
    Y = Poset((elements,ord), facade=True)
    return Y

def rr_In(n,N):
    return list(rr_Yn(n,N).intervals_poset())


def multi_truncate(p,d):
    ph = p.homogeneous_components()
    return add([ph[k] for k in ph.keys() if k <= d])


def truncated_Q(n,N):
    """
    Generating function up to degree N for plane partitions
    in 2 by n box (ALL such plane partitions)
    """
    def yvikt(a):
        return prod([yvar[j+1]**a[j] for j in range(len(a))])

    def xvikt(a):
        return prod([xvar[j+1]**a[j] for j in range(len(a))])

    return add([yvikt(a)*xvikt(b) for (a,b) in rr_In(n,N)])


def Tk(k,N):
    """
    Numerator of generating function
    for plane partitions
    in 2 by n box (ALL such plane partitions)
    Truncated at degree N, should be correct up to that degree (or - 1)
    Compare with Qa(k)*Dk(k)
    """
    trunc_Q = truncated_Q(k,N+1)
    den_Q = Dk(k)
    num_Q = trunc_Q*den_Q
    return multi_truncate(num_Q,N)

